Grouped Discrete Representation for Object-Centric Learning

Object-Centric Learning (OCL) aims to discover objects in images or videos by reconstructing the input. Representative methods achieve this by reconstructing the input as its Variational Autoencoder (VAE) discrete representations, which suppress (super-)pixel noise and enhance object separability. However, these methods treat features as indivisible units, overlooking their compositional attributes, and discretize features via scalar code indexes, losing attribute-level similarities and differences. We propose Grouped Discrete Representation (GDR) for OCL. For better generalization, features are decomposed into combinatorial attributes by organized channel grouping. For better convergence, features are quantized into discrete representations via tuple code indexes. Experiments demonstrate that GDR consistently improves both mainstream and state-of-the-art OCL methods across various datasets. Visualizations further highlight GDR's superior object separability and interpretability. The source code is available on https://github.com/Genera1Z/GroupedDiscreteRepresentation.

==> figures/draw_line.py <==
from matplotlib.markers import MarkerStyle
import numpy as np
import matplotlib.pyplot as plt


def draw_line_chart(
    ax,
    title: str,
    var_m,
    key_a,
    data_am,
    alpha=0.2,
    div=11,
    xpad=0.5,
    legend=True,
    color_a=None,
    style_a=None,
    marker_a=None,
):
    """
    ax: axis object
    title:
    var_m: metrics names, as multiple y axes, shape=(m,)
    key_a:
    data_am: metrics values of different algorithms, shape=(a,m)
    alpha: for automatic y ranges among different metrics
    div: for dividing y ranges into units
    xpad: left and right padding of x ticks
    legend: use legend or not
    """
    num_var = len(var_m)
    xs = np.arange(0, num_var, 1)

    ax.set_xticks(xs, var_m)
    ax.set_xlim(np.nanmin(xs) - xpad, np.nanmax(xs) + xpad)
    ax.set_yticks([])
    ax.tick_params(axis="both", length=0)

    dmin = np.nanmin(data_am)
    dmax = np.nanmax(data_am)
    dmin_m = np.nanmin(data_am, 0)
    dmax_m = np.nanmax(data_am, 0)
    min_m = dmin_m - (dmin_m - dmin) ** alpha
    max_m = dmax_m + (dmax - dmax_m) ** alpha

    data2_am = (data_am - min_m[None, :]) / (max_m - min_m)[None, :]
    for key, data2_m, color, style, marker in zip(
        key_a, data2_am, color_a, style_a, marker_a
    ):
        color = color if color else None
        style = style if style else None
        marker = marker if marker else None
        ax.plot(
            xs,
            data2_m,
            linewidth=1,
            color=color,
            linestyle=style,
            marker=marker,
            label=key,
        )

    posits_m = [np.linspace(0, 1, div, True)[1::2]] * num_var
    ticks_m = [np.linspace(mi, ma, div, True)[1::2] for mi, ma in zip(min_m, max_m)]
    for i, (posits, ticks) in enumerate(zip(posits_m, ticks_m)):
        for posit, tick in zip(posits, ticks):
            tick = f"{tick:.1f}"
            ax.text(
                i,
                posit,
                tick,
                color="grey",
                horizontalalignment="center",
                verticalalignment="center",
                fontsize="small",
            )
        ax.axvline(i, linewidth=0.5, color="grey")  # , linestyle='dotted'

    if legend:
        ax.legend(handletextpad=0, labelspacing=0.2)
    ax.set_title(title)


def draw_line_charts(
    datasets,
    algorithms,
    metrics,
    result_dam,
    save_file=None,
    color_a=None,
    style_a=None,
    marker_a=None,
    legend=0,
):
    nd = len(datasets)
    fig, axs = plt.subplots(figsize=(3 * nd, 3), nrows=1, ncols=nd)
    plt.subplots_adjust(wspace=0)
    for i, (ax, dataset, result_am) in enumerate(zip(axs.flat, datasets, result_dam)):
        title = f"@{dataset}"
        draw_line_chart(
            ax,
            title,
            metrics,
            algorithms,
            result_am,
            legend=i == legend,
            color_a=color_a,
            style_a=style_a,
            marker_a=marker_a,
        )
    if save_file:
        plt.savefig(save_file)
    plt.show()


def main_draw_imgocl_slate():
    datasets = ["clevrtex", "coco", "voc"]
    algorithms = [
        "slate",
        "+sysbind.",
        "+gdr@g2",
        "+gdr@g4",
        "+gdr@g8",
        "+gdr@g12",
    ]
    metrics = ["ari", "ari-fg", "mbo", "miou"]
    nd = len(datasets)
    na = len(algorithms)
    nm = len(metrics)

    logfile = "acc-imgocl-slate.csv"
    with open(logfile, "r") as f:
        lines = f.readlines()
    result_dam = np.array(
        [[float(n) for n in l.strip().split(",")[1:]] for l in lines[1:]]
    )
    result_dam = np.reshape(result_dam, [nd, na, nm])

    color_a = [
        "red",
        "#803aff",
        "deepskyblue",
        "deepskyblue",
        "deepskyblue",
        "deepskyblue",
    ]
    style_a = ["dashed"] + [0] * 5
    mk2 = MarkerStyle("$2$")
    mk4 = MarkerStyle("$4$")
    mk8 = MarkerStyle("$8$")
    mk12 = MarkerStyle("$\mathrm{c}$")
    marker_a = [0, 0, mk2, mk4, mk8, mk12]
    save_file = "acc-imgocl-slate.pdf"

    draw_line_charts(
        datasets,
        algorithms,
        metrics,
        result_dam,
        save_file,
        color_a,
        style_a,
        marker_a,
        1,
    )


def main_draw_vidocl_steve():
    datasets = ["movi_c", "movi_d", "movi_e"]
    algorithms = [
        "steve",
        "+sysbind.",
        "+gdr@g2",
        "+gdr@g4",
        "+gdr@g8",
        "+gdr@g12",
    ]
    metrics = ["ari", "ari-fg", "mbo", "miou"]
    nd = len(datasets)
    na = len(algorithms)
    nm = len(metrics)

    logfile = "acc-vidocl-steve.csv"
    with open(logfile, "r") as f:
        lines = f.readlines()
    result_dam = np.array(
        [[float(n) for n in l.strip().split(",")[1:]] for l in lines[1:]]
    )
    result_dam = np.reshape(result_dam, [nd, na, nm])

    color_a = [
        "red",
        "#803aff",
        "deepskyblue",
        "deepskyblue",
        "deepskyblue",
        "deepskyblue",
    ]
    style_a = ["dashed", 0, 0, 0, 0, 0]
    mk2 = MarkerStyle("$2$")
    mk4 = MarkerStyle("$4$")
    mk8 = MarkerStyle("$8$")
    mk12 = MarkerStyle("$\mathrm{c}$")
    marker_a = [0, 0, mk2, mk4, mk8, mk12]
    save_file = "acc-vidocl-steve.pdf"

    draw_line_charts(
        datasets, algorithms, metrics, result_dam, save_file, color_a, style_a, marker_a
    )


def main_draw_imgocl_slotdiffuz():
    datasets = ["clevrtex", "coco", "voc"]
    algorithms = ["slotdiffuz.", "+gdr@g2", "+gdr@g4", "+gdr@g8"]
    metrics = ["ari", "ari-fg", "mbo", "miou"]
    nd = len(datasets)
    na = len(algorithms)
    nm = len(metrics)

    logfile = "acc-imgocl-slotdiffuz.csv"
    with open(logfile, "r") as f:
        lines = f.readlines()
    result_dam = np.array(
        [[float(n) for n in l.strip().split(",")[1:]] for l in lines[1:]]
    )
    result_dam = np.reshape(result_dam, [nd, na, nm])

    color_a = ["red", "deepskyblue", "deepskyblue", "deepskyblue"]
    style_a = ["dashed", 0, 0, 0]
    mk2 = MarkerStyle("$2$")
    mk4 = MarkerStyle("$4$")
    mk8 = MarkerStyle("$8$")
    marker_a = [0, mk2, mk4, mk8]
    save_file = "acc-imgocl-slotdiffuz.pdf"

    draw_line_charts(
        datasets, algorithms, metrics, result_dam, save_file, color_a, style_a, marker_a
    )


def main_draw_vidocl_slotdiffuz():
    datasets = ["movi_c", "movi_d", "movi_e"]
    algorithms = ["slotdiffuz.", "+gdr@g2", "+gdr@g4", "+gdr@g8"]
    metrics = ["ari", "ari-fg", "mbo", "miou"]
    nd = len(datasets)
    na = len(algorithms)
    nm = len(metrics)

    logfile = "acc-vidocl-slotdiffuz.csv"
    with open(logfile, "r") as f:
        lines = f.readlines()
    result_dam = np.array(
        [[float(n) for n in l.strip().split(",")[1:]] for l in lines[1:]]
    )
    result_dam = np.reshape(result_dam, [nd, na, nm])

    color_a = ["red", "deepskyblue", "deepskyblue", "deepskyblue"]
    style_a = ["dashed", 0, 0, 0]
    mk2 = MarkerStyle("$2$")
    mk4 = MarkerStyle("$4$")
    mk8 = MarkerStyle("$8$")
    marker_a = [0, mk2, mk4, mk8]
    save_file = "acc-vidocl-slotdiffuz.pdf"

    draw_line_charts(
        datasets,
        algorithms,
        metrics,
        result_dam,
        save_file,
        color_a,
        style_a,
        marker_a,
        1,
    )


def main_draw_imgocl_slate_dino():
    datasets = ["coco", "voc"]
    algorithms = [
        "slate-dino",
        "+gdr@g2",
        "+gdr@g4",
        "+gdr@g8",
        "+gdr@g12",
    ]
    metrics = ["ari", "ari-fg", "mbo", "miou"]
    nd = len(datasets)
    na = len(algorithms)
    nm = len(metrics)

    logfile = "acc-imgocl-slate-dino.csv"
    with open(logfile, "r") as f:
        lines = f.readlines()
    result_dam = np.array(
        [[float(n) for n in l.strip().split(",")[1:]] for l in lines[1:]]
    )
    result_dam = np.reshape(result_dam, [nd, na + 1, nm])[:, :-1, :]

    color_a = [
        "red",
        "deepskyblue",
        "deepskyblue",
        "deepskyblue",
        "deepskyblue",
    ]
    style_a = ["dashed", 0, 0, 0, 0]
    mk2 = MarkerStyle("$2$")
    mk4 = MarkerStyle("$4$")
    mk8 = MarkerStyle("$8$")
    mk12 = MarkerStyle("$\mathrm{c}$")
    marker_a = [0, mk2, mk4, mk8, mk12]
    save_file = "acc-imgocl-slate-dino.pdf"

    draw_line_charts(
        datasets, algorithms, metrics, result_dam, save_file, color_a, style_a, marker_a
    )


def main_draw_imgocl_slotdiffuz_dino():
    datasets = ["coco", "voc"]
    algorithms = ["slotdiffuz.-dino", "+gdr@g2", "+gdr@g4", "+gdr@g8", "dinosaur"]
    metrics = ["ari", "ari-fg", "mbo", "miou"]
    nd = len(datasets)
    na = len(algorithms)
    nm = len(metrics)

    logfile = "acc-imgocl-slotdiffuz-dino.csv"
    with open(logfile, "r") as f:
        lines = f.readlines()
    result_dam = np.array(
        [[float(n) for n in l.strip().split(",")[1:]] for l in lines[1:]]
    )
    result_dam = np.reshape(result_dam, [nd, na, nm])

    color_a = ["red", "deepskyblue", "deepskyblue", "deepskyblue", "blue"]
    style_a = ["dashed", 0, 0, 0, 0]
    mk2 = MarkerStyle("$2$")
    mk4 = MarkerStyle("$4$")
    mk8 = MarkerStyle("$8$")
    marker_a = [0, mk2, mk4, mk8, 0]
    save_file = "acc-imgocl-slotdiffuz-dino.pdf"

    draw_line_charts(
        datasets, algorithms, metrics, result_dam, save_file, color_a, style_a, marker_a
    )


if __name__ == "__main__":
    # main_draw_imgocl_slate()
    # main_draw_vidocl_steve()
    # main_draw_imgocl_slotdiffuz()
    # main_draw_vidocl_slotdiffuz()
    # main_draw_imgocl_slate_dino()
    main_draw_imgocl_slotdiffuz_dino()

